Real Schur norms and Hadamard matrices

We present a preliminary study of Schur norms $\|M\|_{S}=\max\{ \|M\circ C\|: \|C\|=1\}$, where M is a matrix whose entries are $\pm1$, and $\circ$ denotes the entrywise (i.e., Schur or Hadamard) product of the matrices. We show that, if such a matrix M is n-by-n, then its Schur norm is bounded by $\sqrt{n}$, and equality holds if and only if it is a Hadamard matrix. We develop a numerically efficient method of computing Schur norms, and as an application of our results we present several almost Hadamard matrices that are better than were previously known.

==> ArePermUnitaryEquiv.m <==
%%  ArePermUnitaryEquiv    Determines whether or not two +/- 1 matrices are equivalent up to permutation of row/columns and sign swaps of row/columns
%   This function has four required arguments:
%     A,B: the matrices to determine equivalence of. Both are assumed to
%          have first row and column consisting entirely of 1s.
%     PM,PN: matrices containing every permutation of 1:M and 1:N as their rows 
%            (e.g., PM = perms(1:M)). This is pre-computed and provided as
%            an input to the function since it is expensive to compute.
%
%   This function does NOT take transposition into account! If you want
%   matrices that are the transpose of each other to be considered
%   equivalent, you have to deal with that separately.
%
%   APUE = ArePermUnitaryEquiv(A,B,PM,PN) returns 1 or 0, indicating that
%   there do or do not exist diagonal unitary matrices DL and DR and
%   permutation matrices PL and PR such that A = DL*PL*B*PR*DR.
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: May 21, 2022

function apue = ArePermUnitaryEquiv(A,B,pm,pn)

    n = size(A,2);
    mfac = length(pm);
    nfac = length(pn);
    apue = 0;
    Arowpar = sum(A,2); % sum of A's rows
    
    % loop over all possible permutations
    for j = 1:mfac
        PB = PermRowCol(B,pm(j,:),1:n);
        Browpar = sum(PB,2); % sum of PB's rows
        if(isequal(abs(Arowpar),abs(Browpar)))% only loop over column permutations if there is a chance one of them works
            for k = 1:nfac
                PB = PermRowCol(B,pm(j,:),pn(k,:));
                if(isequal(A,PB))
                    apue = 1;
                    return
                end
            end
        end
    end
end

function PB = PermRowCol(B,pl,pr)
    PB = B(pl,pr);% permute the rows and columns
            
    % now adjust first row and column to have entries equal to 1, like A
    PB = (PB(1,1)*PB(:,1)*PB(1,:)).*PB;
end

==> FindEquivClassesRecursive.m <==
%%  FINDEQUIVCLASSESRECURSIVE    Recursively computes (+1,-1)-matrix equivalence classes from smaller equivalence classes
%   This function has one required argument:
%     OLDLOG: A cell array containing representatives of all equivalence
%     classes of size M-by-N
%
%   NEWLOG = FindEquivClassesRecursive(OLDLOG) is a cell array containing
%   representatives of all equivalence classes of size (M+1)-by-N.

%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: May 21, 2022

function NewLog = FindEquivClassesRecursive(OldLog)
    m = size(OldLog{1},1) + 1;
    n = size(OldLog{1},2);
    numOld = length(OldLog);
    
    NewLog = {}; % log of equivalence classes
    SVDLog = {}; % log SVDs of each new matrix
    pm = perms(1:m); % pre-compute permutations instead of computing them in ArePermUnitaryEquiv every time
    pn = perms(1:n);
    
    nn = 2^(n-1); % how many matrices to loop through
    ct = 0;
    
    for k = 1:numOld
        for j = 1:nn
            v = dec_to_bin(j-1);
            A = [OldLog{k};[1,2*pad_array(v,n-1-length(v),1)-1]];
            Asvd = sort(svd(A));
            isNew = 1;
            for ell = 1:ct
                if(norm(Asvd - SVDLog{ell}) < 0.001 && ArePermUnitaryEquiv(A,NewLog{ell},pm,pn))
                    isNew = 0;
                    break;
                end
            end

            if(isNew == 1)
                NewLog{end+1} = A;
                SVDLog{end+1} = Asvd;
                ct = ct + 1;
            end
        end
    end
end

==> FindLargeCircSchurNorm.m <==
%%  FINDLARGECIRCSCHURNORM    Computes the maximal Schur norm of an n-by-n circulant {-1,1} matrix
%   This function has one required argument:
%     N: The size of matrices to check

%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: May 1, 2022

function csn = FindLargeCircSchurNorm(n)
    csn = 0;
    nn = n-1;
    nnn = 2^nn;

    % Loop over all possible ways of putting -1 and +1 in the top row of a
    % matrix.
    for j = 1:nnn
        v = dec_to_bin(j-1);
        v = pad_array(v,nn-length(v),1);
        v = [1,(2*v)-1];
        
        csn = max(csn,circschurnorm(v));
    end
end

==> FindLargeSchurNorm.m <==
function [maxsn,largelog] = FindLargeSchurNorm(n,thresh)

    largelog = {}; % log of matrices with potentially large Schur norm
    templog = {}; % temporary log of up to 32 matrices to bound the Schur norm of all at once
    
    nn = (n-1)*(n-1);
    nnn = 2^nn; % how many matrices to loop through
    maxsn = thresh;
    ct = 1;
    
    for j = 1:nnn
        v = dec_to_bin(j-1);
        B = reshape(pad_array(v,nn-length(v),1),n-1,n-1);
        
        % Do some rudimentary checking to make sure we do not waste time
        % computing Schur norms of matrices that are equivalent to other
        % matrices that we are computing Schur norms of.
        sv = (2.^(0:n-2))*B;
        if(all(sv == sort(sv)))
            A = [1,ones(1,n-1);ones(n-1,1),2*B-1];
            
            % As a bit of a finer inequivalence check, make sure that the
            % 2nd-to-last column is sorted with respect to the last
            Bcolb = B(B(:,n-1) == 1,n-2);
            Bcolc = B(B(:,n-1) == 0,n-2);
            if(all(Bcolb == sort(Bcolb)) && all(Bcolc == sort(Bcolc)) && rank(A) == n)
                % This matrix seems, at first glance, to be inequivalent to
                % others we have checked.
                
                templog{ct} = A;
                ct = ct + 1;
            end
            
            if(ct >= 33)
                if(SchurNormBound(templog,maxsn-0.001) ~= 1)
                    % one of the Schur norms in this batch was larger than
                    % thresh... investigate more closely
                    for k = 1:ct-1
                        sn = SchurNorm(templog{k});
                        if(sn > maxsn + 0.001)
                            largelog = {templog{k}};
                            maxsn = max(maxsn,sn);
                        end
                        if(sn >= maxsn)
                            largelog{end+1} = templog{k};
                            maxsn = max(maxsn,sn);
                        end
                    end
                end
                templog = {};
                ct = 1;
            end
        end
    end
    
    % if there are dangling members of templog at the end of the loop, we
    % need to check their Schur norm too
    if(ct >= 2 && SchurNormBound(templog,maxsn-0.001) ~= 1)
        for k = 1:ct-1
            sn = SchurNorm(templog{k});
            if(sn > maxsn + 0.001)
                largelog = {templog{k}};
                maxsn = max(maxsn,sn);
            end
            if(sn >= maxsn)
                largelog{end+1} = templog{k};
                maxsn = max(maxsn,sn);
            end
        end
    end
end

==> SchurNorm.m <==
%%  SchurNorm    Computes the Schur norm of the matrix A
%   This function has one required argument:
%     A: the matrix to compute the norm of
%
%   SN = SchurNorm(A) returns the Schur norm of A.
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   requires: CVX (http://cvxr.com/cvx/)
%   last updated: May 2, 2022

function sn = SchurNorm(A)
    sz = size(A);
    m = sz(1);
    n = sz(2);
    
    cvx_begin sdp quiet
        cvx_precision best;
        variable Y(m,m) symmetric
        variable Z(n,n) symmetric
        
        minimize Y(1,1)
        subject to
            [Y, A; A', Z] >= 0;
            for j = 2:m
                Y(j,j) == Y(1,1);
            end
            for j = 1:n
                Z(j,j) == Y(1,1);
            end
    cvx_end
    
    sn = cvx_optval;
end

==> SchurNormBound.m <==
function sn = SchurNormBound(A,bnd)
    n = length(A{1});
    nummat = length(A);
    
    cvx_begin sdp quiet
        cvx_precision best;
        variable Y(n,n,nummat) symmetric
        variable Z(n,n,nummat) symmetric
        
        minimize 1
        subject to
            for j = 1:nummat
                [Y(:,:,j), A{j}; A{j}', Z(:,:,j)] >= 0;
                Z(1,1,j) == Y(1,1,j);
                for k = 2:n
                    Y(k,k,j) == Y(1,1,j);
                    Z(k,k,j) == Y(1,1,j);
                end
                Y(1,1,j) <= bnd;
            end
    cvx_end
    
    sn = cvx_optval;
end

==> circschurnorm.m <==
% Author: john holbrook <johnholbrook@johns-MacBook-Pro.local>
% Created: 2022-03-13

function retval = circschurnorm(input1)
  %computes the Schur norm of the circulant matrix whose top row is input1
  s=size(input1);
  n=s(1,2);
  w=exp(i*2*pi/n);
  schur=0;
  for a=1:n
    f=0;
    for b=1:n
      f=f+input1(b)*w^((b-1)*(a-1));
    end  
      schur=schur+abs(f);
   end
retval=schur/n;
end

==> dec_to_bin.m <==
%%  Dec_To_Bin 	Takes a decimal number and turns it to a vector representing the 
%   binary version with the MSB to the right. This function has one required 
%   argument:
%     DEC: the number to convert to the binary form
%
%   This function was written as a replacement for `di2bi' within the
%   communications package of MatLab and Octave-Forge, as to not require having
%   those packages to use QETLAB.
%
%   URL: http://www.qetlab.com/dec_to_bin

%   requires: nothing
%   author: Robert Materi
%   package: QETLAB
%   last updated: June 25th 2018

function bin = dec_to_bin(dec)
    bin = [];
    if (mod(dec,1) ~= 0 || dec < 0)
	    error ("dec_to_bin: expecting non-negative integer argument");
    end
    while dec >= 1
	    bin = [bin, mod(dec,2)];
	    dec = floor(dec/2);
    end
    return;
endfunction


==> largeschurnorm.jl <==
#
# Computes the Schur norm of +1/-1 matrices.
# This version does not try to eleminate matrices by equivalence
# The code was written by Jean-Pierre Schoch, adapted from a
# MATLAB code written by Nathaniel Johnston. (nathaniel@njohnston.ca)
# last updated May 4, 2022
using Convex, SCS
using LinearAlgebra
using Combinatorics

function schurnorm(T)
    n=size(T,1)
    Y0=Semidefinite(n)
    Y1=Semidefinite(n)
    problem = minimize(maximum(diag(Y0))/2 + maximum(diag(Y1))/2)
    problem.constraints += ([Y0 T; T' Y1] ⪰ 0)
    #solver = SCS.Optimizer()
    solve!(problem,SCS.Optimizer;silent_solver=true)
    problem.optval  # the optimal value is returned to the calling function
    
end

function dec_to_bin(dec)
    bin = Int32[]  # creates an empty vector of integer type
    while dec >= 1
        push!(bin,mod(dec,2))  # adds 0 or 1 to bin
        dec = floor(Int32,dec/2)
    end
    return bin
end

function largeschurnorm(n,thresh)
    # n = dimension of +1/-1 matrix
    # matrices whose Schur norm < thresh are discarded
    #
    LOG = Matrix{Int32}[]   # collection of matrices who's schur norm we have computed
    large = Matrix{Int32}[]
    largeA = zeros(Int32,n,n)  # matrix corresponding to the largest Schur norm
    #fname = string("Schurnorms_",n,".txt")
    #f = open(fname,"a")  # append new results to file f
    # our square matrices have +1 in the first row and column,hence we need the (n-1)x(n-1)
    # submatrix
    nm1=(n-1)*(n-1)
    nm = 2^nm1       # total permutations of the +1/-1 (n-1)x(n-1) submatrix
    maxsn = 0
    iter = 0
    for i = 1:nm
        v = dec_to_bin(i-1)
        x=zeros(Int32,nm1-length(v))
        b=[v;x]     # this is now a vector of length (n-1)*(n-1)
        B = reshape(b,n-1,n-1)
        # Do some rudimentary checking to make sure we do not waste time
        # computing Schur norms of matrices that are equivalent to other
        # matrices that we are computing Schur norms of.
        sv = (2 .^collect(0:n-2))'*B
        if (sv[1,:] == sort(sv[1,:]))
            A = Int32[1 ones(1,n-1);ones(n-1) (2*B .-1)]
            iter += 1      # count the number of matrices we compute the Schur norm for
            sn = opnorm(A)  #schurnorm(A)
            if (sn> thresh) 
                #println(f,"sn ",sn," ",A)
                push!(large,A)
                if (sn > maxsn)
                     maxsn = sn
                    #largeA=copy(A)
                end
            end
        end
    end
    #println(f,"# matrices checked ",iter," largest Schur norm ",maxsn," corresponding Matrix ",largeA)
    #close(f)
    return iter ,maxsn,large
end
        


==> pad_array.m <==
%%  Pad_array.m
%   Takes an array which will be prepadded with zeroes and an integer which
%   represents the number of zeroes to pad the array. This function takes three
%   arguments:
%     ARR: the array to be padded
%     PAD_NUM: the number of zeroes to prepad the array with
%     DIR: determines if the padding is before (0) or after (1) the input array
%
%   This function was written as a replacement for `padarray' within the
%   image processing package of MATLAB and Octave-Forge, as to not require having
%   those packages to use QETLAB.
%
%   URL: http://www.qetlab.com/pad_array

%   requires: nothing
%   author: Robert Materi
%   package: QETLAB
%   last updated: July 14, 2018

function bin = pad_array(arr, pad_num, dir)
    bin = arr;
    if (mod(pad_num,1) ~= 0 || pad_num < 0)
	    error ("pad_array: cannot have negative padding, expecting non-negative integer argument");
    end
    
    % prepend array
    if dir == 0 
        for d = 1:pad_num
            bin = [0, bin];
        end
    % postpend array
    elseif dir == 1
        for d = 1:pad_num
	        bin = [bin, 0];
        end
    else 
        error ("pad_array: end to pad array undefined, expecting 0 (prepend) or 1 (postpend)");
    end
end

